The Rate of the Delsarte Bound for Binary Codes and Spheres

We give the asymptotic rate of Delsarte's linear programming bound for binary codes and spherical codes. This extends previous work of the author which formulated and proved an analogue of the conjecture of Afkhami-Jeddi, Cohn, Hartman, de Laat, and Tajdini for binary codes, obtaining the rate of the Delsarte linear program at distance $1/2-1/\pi$. The lower bounds introduce ideas from potential theory into the study of Delsarte's bounds, whereby the measures underlying a system of orthogonal polynomials give an obstacle problem. We solve the resulting obstacle problem in the case of binary codes and spherical codes, obtaining a closed form for the lower bound in terms of elliptic integrals. For the upper bounds, we relate the $N$-qubit construction for binary codes used in previous work of the author to the constructions in OpenAI's Chapter 2 for spherical codes and observe that they both involve interlacing spectra. This leads to a variational problem involving measures constructed from these spectra under the Markov-Krein correspondence. This variational problem admits an exact solution and matches the lower bound.

==> anc/README.md <==
# Reproducing the rate comparison tables

Supplementary material for Andrew Salmon, *The Rate of the Delsarte Bound for
Binary Codes and Spheres*.

This package reproduces Tables 1 and 2 of the manuscript. Binary rates are in
bits per coordinate; spherical rates are in nats per dimension, matching the
manuscript. Tables are rounded to eight decimal places.
To compare with a spherical rate reported in bits, multiply that rate by `ln(2)`.

The GJL row reports the first honeycomb level independently of the OpenAI
bounds. The binary OpenAI row combines its whole-cube and
constant-weight constructions. The spherical upper bounds include
spherical-cap optimization.

## Installation

The reference environment is Python 3.14.5 with:

- NumPy 2.4.2
- SciPy 1.17.1
- mpmath 1.3.0

From this directory, create a virtual environment and install the pinned
dependencies. Here `python3` should refer to a Python version compatible with
these package versions; Python 3.14 was used for the supplied results.

```sh
python3 -m venv .venv
source .venv/bin/activate
python -m pip install -r requirements.txt
```

On Windows, use `.venv\Scripts\activate` in place of the activation command.
No network access is needed after the dependencies are installed. There are
no external data files or dependencies on the author's manuscript directory.

## Full reproduction

```sh
python reproduce.py --output-dir results
```

This recomputes the elliptic-integral formulas, the elementary bounds, the GJL
stationary points, and the numerical optimizations for both OpenAI constructions
and the spherical upper bounds. Progress is printed for each column. Allow
several minutes, depending on the machine (106 seconds in the reference run).
The script checks the resulting witnesses and compares all 72 rounded entries
with the bundled reference data.
It exits with an error if any entry disagrees at the displayed precision.

The output directory contains:

| File | Contents |
| --- | --- |
| `results.json` | Unrounded rates, optimized parameters, constraint slacks, and GJL stationarity diagnostics |
| `binary.csv`, `spherical.csv` | The two tables at manuscript precision |
| `tables.md` | Both tables in a readable Markdown format |
| `tables-latex.txt` | Generated LaTeX table bodies, ready to copy into a document |
| `environment.json` | Python/package versions, run mode, and elapsed time |

The LaTeX output is named `.txt` so that the distributed ancillary directory
contains no TeX input files. LaTeX is not required to run the calculations.
An interrupted full run may leave a partial `results.json`; rerun the command
to start again. The script does not resume partial computations.

## Quick check of the saved results

```sh
python reproduce.py --from-saved reference/results.json --output-dir quick-check
```

This takes about a second in the reference environment. It reevaluates the exact
rates and the saved finite-level objectives; checks the constant-weight and
spherical witness domains and slacks; checks the GJL spectral parameters,
gradient residuals, and Hessians; and regenerates both tables. It checks all
72 rounded entries against the reference. It does **not** rerun the searches
or independently optimize the elementary bounds. Use full reproduction for
that purpose.

`reference/` holds the supplied results, generated tables, and reference
environment information. The script refuses to write its output directly into
that directory.

## Files and numerical methods

- `reproduce.py`: command-line interface, witness checks, table generation,
  and comparison against the reference.
- `rate_comparison.py`: formulas and numerical optimization routines.
- `gjl_stationary.py`: high-precision solution of the GJL stationary equations.
- `gjl_kkt.md`: derivation of those equations and the boundary cases that a
  global optimality proof would have to address.
- `requirements.txt`: pinned numerical dependencies.

The binary columns are `0.05`, `0.10`, `1/2 - 1/pi`, `0.25`, `0.35`, and
`0.45`. The spherical correlation columns are `0.10`, `0.25`, `0.50`, `0.75`,
`0.90`, and `0.95`. The program targets this fixed grid. In particular, the
GJL branch selection is not a general solver for arbitrary distances and
rejects the transition interval `0.13 <= delta < 0.15`.

The exact LP formulas use 80-decimal-digit mpmath arithmetic and 240 bisection
steps. mpmath's elliptic-integral argument is the parameter `m = kappa**2`,
rather than the modulus `kappa`. The binary half-rate column is evaluated
exactly as `1/2`. For the spherical inversion, the variable
`u = -ln(1-kappa**2)` avoids loss of resolution near `kappa = 1`.

One-dimensional minimizations sample 129 points, refine each sampled local
minimum, and compare the endpoints. The constant-weight and spherical
finite-level searches use SciPy differential evolution with seeds `20260811`
and `20261014`, population multiplier 24, and at most 900 generations. The
returned point and eight lowest-objective population members are refined with
SLSQP (`ftol=2e-14`, at most 1200 iterations). The code specifies small insets from singular
parameter boundaries. Results retain the seed, point, value, and constraint
slacks from each run.

The GJL computation eliminates the active spectral constraint and solves the
three stationarity equations. At the two smallest distances it uses the
symmetric MRRW2 branch. At the other four distances it follows the asymmetric
branch from a rounded seed at `delta=0.2`, with continuation steps no larger
than `0.001`. Root finding uses tolerance `1e-48`; feasibility and positive
definiteness of the reduced Hessian are checked along the branch.

These are numerical calculations, not interval-arithmetic certificates.
Constant-weight feasibility permits a slack of `-2e-10` to accommodate
floating-point error. Values are rounded to nearest, not outward. The
finite-level searches and stationarity checks do not prove global minimality;
the exact LP rates come from the theorem in the manuscript. Numerical optimizer
behavior can vary across platforms or library versions, so the saved witnesses
and pinned dependencies are included as well as the full computation.

## Definitions and sources

Write `h(p) = -p log2(p) - (1-p) log2(1-p)`, with the endpoint values defined
by continuity, and `g(q) = h((1-sqrt(1-q))/2)`.

### Binary codes

For relative distance `delta`, put `s = 1-2*delta`.

| Row | Quantity evaluated |
| --- | --- |
| MRRW2 | `min_{0 <= t <= s} [1 + g(t*t) - g(t*t + 2*delta*t + 2*delta)]` |
| OpenAI | Minimum of its whole-cube and constant-weight bounds |
| GJL, first level | Full first-level honeycomb objective, independently of OpenAI |
| Exact LP rate | Theorem 1.1 of the accompanying manuscript |
| Samorodnitsky | `(1-h(delta) + g(s*s))/2` |
| Navon--Samorodnitsky | `h(1-2*sqrt(delta*(1-delta)))/2` |
| Gilbert--Varshamov | `1-h(delta)` |

The whole-cube expression is
`min_{s <= u <= 1} [g(u*u)-g(u*(u-s))]`. The constant-weight expression is
implemented in `cw_eval`, using equations (72)--(75) in Section 5.4 of GJL.
Its stored point is `(alpha, e, r, frac)`, where
`beta = alpha*e**2/2`, `gamma = (1-alpha)*r**2/2`, and `frac` interpolates
the admissible interval for `u`; the complete interval and spectral formulas
are written explicitly in that function. The GJL stored point is `(x,u,v)`
in the angular coordinates of `gjl_kkt.md`.

The two older LP lower bounds are displayed separately, without taking their
maximum with each other or with Gilbert--Varshamov. Gilbert--Varshamov is an
achievable code rate; the two LP lower bounds need not be achievable by codes.

Sources (bibliographic keys refer to the accompanying manuscript):

- McEliece, Rodemich, Rumsey, and Welch (1977), `MRRW1977`.
- OpenAI, *Ten Advances in Mathematics and Theoretical Computer Science*,
  Chapter 2, Sections 3 and 7, August 6, 2026 version:
  <https://cdn.openai.com/pdf/ten-proofs-oai.pdf>.
- Gay, Granha Jeronimo, and Liu, *The Honeycomb Framework for Code Bounds*,
  Section 5.4 and Appendix C, version 1:
  <https://arxiv.org/abs/2608.20287v1>.
- Samorodnitsky (2001), `Samorodnitsky2001`.
- Navon and Samorodnitsky (2005), `NavonSamorodnitsky2005`.

### Spherical codes

All logarithms in this subsection are natural. Let `f(a) = (1+a) ln(1+a) - a ln(a)` and
`L(s) = f((1/sqrt(1-s*s)-1)/2)` be the direct KL expression. Define cap
optimization by
`Cap[B](s) = min_{0 <= t <= s} [B(t) + 0.5 ln((1-t)/(1-s))]`.

| Row | Quantity evaluated |
| --- | --- |
| Kabatiansky--Levenshtein | `Cap[L](s)` |
| OpenAI, first level | Cap-optimized level `r=1` (two ambient eigenvalues and one compression eigenvalue) |
| Exact LP rate | Theorem 1.1, in its natural-logarithm normalization |
| Samorodnitsky | `(L(s) - 0.5 ln(1-s*s))/2` |
| Shannon | `-0.5 ln(1-s*s)` |

The Samorodnitsky expression uses **direct** `L(s)`, not the cap-optimized KL
entry. Shannon is an achievable code rate. The first-level OpenAI objective is
`f(a1)+f(a2)-f(b)`, with the correlation constraint eliminated explicitly in
`sphere_direct_eval`. The stored optimization point `(v0,v1,v2)` gives
`t=s*v2`, `p1=t+(1-t)*v0`, and `p2=t*v1`; the eigenvalue parameters follow
from `x_i=p_i**2/(4*(1-p_i**2))`. This is the full first level, not the
one-row restriction or the second level mentioned elsewhere in the manuscript.

Sources are Kabatiansky and Levenshtein (1978), `KL1978`; OpenAI Chapter 2,
Section 7 (especially the cap optimization in equation (89)); and
Samorodnitsky (2004), Corollary 1.3, `Samorodnitsky2004`,
<https://doi.org/10.1007/s00454-003-2858-0>.

## Acknowledgement

These ancillary files were prepared with Codex (GPT-6 Astra).


==> anc/gjl_kkt.md <==
# Stationary equations for the first GJL honeycomb level

Eliminating the active spectral constraint gives a three-variable stationary
problem for the full first honeycomb level. See
[GJL, Appendix C.5](https://arxiv.org/html/2608.20287v1).

Write \(s=1-2\delta\), \(\eta=\sin^2u\), \(\rho=\sin^2v\), and
\[
A=(1-x)\cos 2u,\quad B=x\cos 2v,\qquad
S_+=\sqrt{x(1-x)}\cos(u-v),\quad
S_-=\sqrt{x(1-x)}\sin(u+v).
\]
On the active spectral boundary, in the region \(S_-<s/2<S_+\), put
\[
P=\frac{s/2-S_-}{S_+-S_-},\quad
D=(A-B)^2+4ABP,\quad E=\sqrt D,\quad z=\frac{1-E}{2}.
\]
The objective is
\[
J(x,u,v)=h(x)+(1-x)h(\sin^2u)+xh(\sin^2v)-h(z),
\]
where \(h\) is binary entropy in bits. Its interior stationary equations are
\[
\begin{aligned}
0&=h'(x)-h(\eta)+h(\rho)+\frac{h'(z)}{4E}D_x,\\
0&=(1-x)h'(\eta)\sin 2u+\frac{h'(z)}{4E}D_u,\\
0&=xh'(\rho)\sin 2v+\frac{h'(z)}{4E}D_v,
\end{aligned}
\qquad h'(p)=\log_2\frac{1-p}{p}.
\]
Here all derivatives of \(D\) include the dependence of \(P\) on the three
variables. For explicit derivatives, with \(q=x,u,v\),
\[
P_q=\frac{-(S_-)_q-P((S_+)_q-(S_-)_q)}{S_+-S_-},
\]
\[
D_q=2(A-B)(A_q-B_q)+4(A_qB+AB_q)P+4ABP_q.
\]

`gjl_stationary.py` solves these three equations with high-precision Newton
iteration and follows the asymmetric branch in steps of at most 0.001 in
\(\delta\). The initial point at \(\delta=0.2\) is a rounded balanced point
from GJL Appendix C.2, refined using the full three-variable equations.
At the small distances in the table, it uses the symmetric MRRW2 branch.
It checks feasibility, the gradient residual, and positive definiteness of
the full reduced Hessian at every computed point.

For example, at \(\delta=0.45\) it gives
\[
J=0.02525727194781043215494185294488348\ldots.
\]
The exact Delsarte rate is
\(0.0252572718914687\ldots\), so the first honeycomb level remains slightly
larger even though the two round identically to eight decimal places.

These checks establish numerical stationary local minima, not certified global
minima. A complete KKT enumeration would also require the boundary strata
\(x=1/2\), \(u=0\), \(v=0\), \(P=0\), \(P=1\), and degenerate limiting
spectra, as well as comparison of all stationary branches. In particular,
entropy derivatives at zero require one-sided limits. The comparison table uses feasible numerical
candidates and reports the honeycomb value independently of the OpenAI bounds.
The active spectral equality can be approached by strict feasible witnesses.

The constant-weight and spherical first-level bounds are computed by constrained
optimization as described in the README.


==> anc/gjl_stationary.py <==
"""High-precision stationary equations for the first honeycomb level.

Follow the asymmetric branch from a rounded seed at delta=.2; use the symmetric
branch at the small distances in the table. This does not certify globality.
"""
import mpmath as mp

mp.mp.dps = 60


def entropy(p):
    return -(p*mp.log(p)+(1-p)*mp.log1p(-p))/mp.log(2)


def geometry(x, u, v, d):
    eta, rho = mp.sin(u)**2, mp.sin(v)**2
    A, B = (1-x)*mp.cos(2*u), x*mp.cos(2*v)
    r = mp.sqrt(x*(1-x))
    sp, sm = r*mp.cos(u-v), r*mp.sin(u+v)
    P = ((1-2*d)/2-sm)/(sp-sm)
    D = (A-B)**2+4*A*B*P
    z = (1-mp.sqrt(D))/2
    return eta, rho, z, P, sp, sm


def objective(x, u, v, d):
    eta, rho, z, *_ = geometry(x, u, v, d)
    return entropy(x)+(1-x)*entropy(eta)+x*entropy(rho)-entropy(z)


def stationary(d, start):
    f = lambda x, u, v: objective(x, u, v, d)
    def grad(x, u, v):
        return [mp.diff(f, (x, u, v), order) for order in
                [(1, 0, 0), (0, 1, 0), (0, 0, 1)]]
    point = mp.findroot(grad, tuple(start), tol=mp.mpf('1e-48'), maxsteps=80)
    x, u, v = point
    eta, rho, z, P, sp, sm = geometry(x, u, v, d)
    assert 0 < x <= mp.mpf('.5')+mp.mpf('1e-45')
    assert 0 < u < mp.pi/4 and 0 < v < mp.pi/4
    assert 0 < P < 1 and 0 < z < mp.mpf('.5')
    H = mp.matrix([[mp.diff(f, (x,u,v), tuple(int(k==i)+int(k==j)
                    for k in range(3))) for j in range(3)] for i in range(3)])
    eig = list(mp.eigsy(H, eigvals_only=True))
    assert min(eig) > 0
    return point, dict(delta=str(d), value=str(f(*point)),
                      point=[str(t) for t in point], P=str(P), z=str(z),
                      residual=str(max(abs(t) for t in grad(*point))),
                      hessian_eigenvalues=[str(t) for t in eig])


def honeycomb_candidate(d):
    d = mp.mpf(str(d))
    if d < mp.mpf('.13'):
        # Symmetric MRRW2 stationary branch; its angle is near d/2.
        _, result = stationary(d, (mp.mpf('.5'), d/2, d/2))
        return result
    if d < mp.mpf('.15'):
        raise ValueError('Branch transition needs separate treatment')
    current = mp.mpf('.2')
    # Rounded balanced point in GJL Appendix C.2, then solve the full equations.
    point, result = stationary(current, (mp.mpf('.1443'), mp.mpf('.017'), mp.mpf('.1007')))
    steps = int(mp.ceil(abs(d-current)/mp.mpf('.001')))
    for j in range(1, steps+1):
        target = current+(d-current)*j/steps
        point, result = stationary(target, point)
    return result



==> anc/rate_comparison.py <==
"""Reproduce the introduction's rate tables (binary: bits; spherical: nats).

Requires numpy, scipy, mpmath. Run reproduce.py; see README.md.

Sources: OpenAI, Ten Advances, Chapter 2, §§3 and 7;
GJL arXiv:2608.20287v1, (3), (8)--(10), §5.4 and Appendix C.5;
Samorodnitsky (2001); Navon--Samorodnitsky (2005);
Samorodnitsky (2004), Corollary 1.3.
Multivariate infima are numerical estimates, not global certificates.
"""
import math

import mpmath as mp
import numpy as np
from scipy.optimize import differential_evolution, minimize, minimize_scalar
from scipy.special import xlogy
from gjl_stationary import honeycomb_candidate

LN2 = math.log(2)
mp.mp.dps = 80


def h(p):
    p = np.clip(p, 0, 1)
    return float((-xlogy(p, p) - xlogy(1-p, 1-p))/LN2)


def g(q):
    return h(q/(2*(1+math.sqrt(max(0, 1-q)))))


def bose(a):
    """Bosonic entropy in nats, used only for spherical rates."""
    if a <= 0:
        return 0.0
    return math.log1p(a)+a*math.log1p(1/a)


def scalar_min(f, lo, hi):
    # Locate every sampled local minimum and retain both endpoints.
    grid = np.linspace(lo, hi, 129)
    vals = [f(x) for x in grid]
    candidates = [(vals[0], lo), (vals[-1], hi)]
    for j in range(1, len(grid)-1):
        if vals[j] <= min(vals[j-1], vals[j+1]):
            r = minimize_scalar(f, bounds=(grid[j-1], grid[j+1]),
                                method='bounded', options={'xatol': 1e-14})
            candidates.append((r.fun, r.x))
    return min(candidates)


def bisect(f, target, lo, hi):
    lo, hi = mp.mpf(lo), mp.mpf(hi)
    for _ in range(240):
        mid = (lo+hi)/2
        if f(mid) < target:
            lo = mid
        else:
            hi = mid
    return (lo+hi)/2


def binary_exact(delta):
    if delta == 'half':
        return mp.mpf('0.5')
    d = mp.mpf(str(delta))
    plus = d < mp.mpf('0.5')-1/mp.pi
    def threshold(k):
        m = k*k
        if plus:
            return mp.mpf('0.5')-mp.ellipe(m)/mp.pi
        return (mp.ellipe(m)-(1-m)*mp.ellipk(m))/(mp.pi*k)
    k = bisect(threshold, d if plus else mp.mpf('0.5')-d, 0, 1)
    m = k*k
    B = mp.log(k)/4+(1-m)*mp.ellipk(m)*mp.ellipk(1-m)/(2*mp.pi)
    return mp.mpf('0.5')+(1 if plus else -1)*B/mp.log(2)


def sphere_exact(s):
    """Exact spherical LP rate in nats per dimension."""
    target = mp.mpf(str(s))
    def profile(u):
        m = -mp.expm1(-u)
        K, E = mp.ellipk(m), mp.ellipe(m)
        return (K-E)/(mp.sqrt(m)*K)
    u = bisect(profile, target, mp.mpf('1e-12'), 140)
    m = -mp.expm1(-u)
    K, E, Kc, Ec = mp.ellipk(m), mp.ellipe(m), mp.ellipk(1-m), mp.ellipe(1-m)
    return (mp.mpf('0.5')+mp.log(K/mp.pi)/2+mp.log(m)/8
            +K*((1+m)*Kc-2*Ec)/(2*mp.pi))


def multimin(evaluate, bounds, seed):
    """DE exploration followed by constrained SLSQP; retain feasible points."""
    def penalty(v):
        val, gaps = evaluate(v)
        return val + 10000*sum(max(0, -c)**2 for c in gaps)
    r = differential_evolution(penalty, bounds, seed=seed, popsize=24,
                               maxiter=900, tol=1e-11, atol=1e-13, polish=False)
    starts = [r.x] + list(r.population[np.argsort(r.population_energies)[:8]])
    candidates = []
    for start in starts:
        p = minimize(lambda v: evaluate(v)[0], start, method='SLSQP', bounds=bounds,
                     constraints={'type': 'ineq', 'fun': lambda v: np.array(evaluate(v)[1])},
                     options={'ftol': 2e-14, 'maxiter': 1200})
        val, gaps = evaluate(p.x)
        if min(gaps, default=0) >= -2e-10:
            candidates.append({'value': val, 'point': p.x.tolist(), 'gaps': list(gaps), 'seed': seed})
    if not candidates:
        raise RuntimeError(('No feasible result', r.x, evaluate(r.x)))
    return min(candidates, key=lambda x: x['value'])


def cw_eval(v, d):
    alpha, e, r, frac = v
    beta, gamma = alpha*e*e/2, (1-alpha)*r*r/2
    lo = beta+gamma
    hi = min(alpha, alpha-beta+gamma, 1-alpha+beta-gamma)
    u = lo+(hi-lo)*frac
    z, m = 1-2*u, 1-2*alpha
    zeta, xi = 1-2*beta-2*gamma, 1-2*alpha+2*beta-2*gamma
    zz = z*z
    denom = max(1e-25, zz*(1-m*m)*(1-zz))
    lam = (zeta*xi-m*zz)**2/denom
    lam += (zz-xi*xi)*(zeta*zeta-zz)/max(1e-25, zz*(1-m*m)*math.sqrt(max(0, 1-zz)))
    value = 1-h(alpha)+h(u)-alpha*h(beta/alpha)-(1-alpha)*h(gamma/(1-alpha))
    return value, [hi-lo, lam-(1-d/(2*alpha*(1-alpha)))]


def sphere_direct_eval(v, s):
    # p_i = sqrt(4 x_i/(1+4 x_i)); eliminate the weight via correlation = s.
    p1, p2 = s+(1-s)*v[0], s*v[1]
    x1, x2 = p1*p1/(4*(1-p1*p1)), p2*p2/(4*(1-p2*p2))
    weight = (s-p2)/(p1-p2)
    y = (1-weight)*x1+weight*x2
    a1, a2, b = [(math.sqrt(1+4*x)-1)/2 for x in (x1, x2, y)]
    return bose(a1)+bose(a2)-bose(b), []


def sphere_cap_eval(v, s):
    t = s*v[2]
    val, _ = sphere_direct_eval(v[:2], t)
    return val+0.5*math.log((1-t)/(1-s)), []


def binary_row(delta):
    d = 0.5-1/math.pi if delta == 'half' else delta
    s = 1-2*d
    m1 = g(s*s)
    m2, tau = scalar_min(lambda t: 1+g(t*t)-g(t*t+2*d*t+2*d), 0, s)
    whole, whole_u = scalar_min(lambda u: g(u*u)-g(u*(u-s)), s, 1)
    cw_bounds = [(d/2+1e-8, .5-1e-7), (0, .999999), (0, .999999), (1e-7, 1-1e-7)]
    hc_stationary = honeycomb_candidate(mp.mpf('.5')-1/mp.pi if delta == 'half' else d)
    cw_runs = [multimin(lambda v: cw_eval(v, d), cw_bounds, seed) for seed in (20260811, 20261014)]
    hc = float(hc_stationary['value'])
    cw = min(r['value'] for r in cw_runs)
    exact = float(binary_exact(delta))
    gv = 1-h(d)
    out = dict(delta=d, mrrw2=m2, openai=min(whole, cw), gjl=hc,
               exact=exact, sam=(gv+m1)/2, navon_sam=h(1-2*math.sqrt(d*(1-d)))/2, gv=gv,
               whole=whole, whole_u=whole_u, cw=cw, hc=hc, mrrw_tau=tau,
               hc_stationary=hc_stationary, cw_runs=cw_runs)
    assert max(out['sam'], out['navon_sam'], gv) < exact+1e-10
    assert exact <= out['gjl']+1e-9 <= m2+1e-7
    assert exact <= out['openai']+1e-9 <= m2+1e-7
    return out


def sphere_row(s):
    def kl_direct(t):
        a = (1/math.sqrt(1-t*t)-1)/2
        return bose(a)
    kl, tkl = scalar_min(lambda t: kl_direct(t)+.5*math.log((1-t)/(1-s)), 0, s)
    bounds = [(1e-8, 1-1e-7), (0, 1-1e-8), (1e-7, 1)]
    runs = [multimin(lambda v: sphere_cap_eval(v, s), bounds, seed) for seed in (20260811, 20261014)]
    oai = min(r['value'] for r in runs)
    shannon = -.5*math.log(1-s*s)
    exact = float(sphere_exact(s))
    sam = (kl_direct(s)+shannon)/2
    assert shannon < sam < exact < oai+1e-8 < kl+1e-8
    return dict(s=s, kl=kl, openai=oai, exact=exact, sam=sam, shannon=shannon,
                kl_direct=kl_direct(s), kl_threshold=tkl, openai_runs=runs)



==> anc/reference/binary.csv <==
delta,0.05,0.10,1/2-1/pi,0.25,0.35,0.45
MRRW2,0.82513681,0.69274074,0.50177980,0.35371054,0.15813294,0.02526613
OpenAI,0.82511480,0.69255746,0.50055474,0.35037908,0.15750558,0.02525738
"GJL, first level",0.82513681,0.69274074,0.50034777,0.34963011,0.15745771,0.02525727
Exact LP rate,0.82511283,0.69252461,0.50000000,0.34959895,0.15745731,0.02525727
Samorodnitsky,0.78591946,0.62646625,0.41465946,0.27165039,0.11203244,0.01624584
Navon--Samorodnitsky,0.49405402,0.48547530,0.38797620,0.28411932,0.13471088,0.02275530
Gilbert--Varshamov,0.71360304,0.53100441,0.31623954,0.18872188,0.06593194,0.00722555


==> anc/reference/environment.json <==
{
  "python": "3.14.5",
  "numpy": "2.4.2",
  "scipy": "1.17.1",
  "mpmath": "1.3.0",
  "mode": "full recomputation",
  "elapsed_seconds": 105.99990866699954
}


==> anc/reference/results.json <==
{
  "units": {
    "binary": "bits per coordinate",
    "spherical": "nats per dimension"
  },
  "binary": [
    {
      "delta": 0.05,
      "mrrw2": 0.8251368080398247,
      "openai": 0.8251147999435212,
      "gjl": 0.8251368080398247,
      "exact": 0.8251128286177126,
      "sam": 0.7859194590927798,
      "navon_sam": 0.49405401556815753,
      "gv": 0.7136030428840439,
      "whole": 0.8278721372161831,
      "whole_u": 1,
      "cw": 0.8251147999435212,
      "hc": 0.8251368080398247,
      "mrrw_tau": 0.05440901165478593,
      "hc_stationary": {
        "delta": "0.05",
        "value": "0.82513680803982472714393562511678424428470537319302251729072574271589642689189086",
        "point": [
          "0.5",
          "0.027217951479925254753607139143333294037579923719075869881167541598975815235966",
          "0.027217951479925254753607139143333294037579923719075869881167541598975815235966"
        ],
        "P": "0.89424602988684775100391739826855021034806771208312693738635069490915657174587956",
        "z": "0.02787746397986748913031262362538587904700044354828513297922502776570883475031359",
        "residual": "8.6596408727851896396609417285957902342082801640490290328567726427180536693291068e-88",
        "hessian_eigenvalues": [
          "0.49211395632917537122333081978825315009718217110432705482317496613332103581551007",
          "2.3757890170385575320302338094889377599809954607312923254314841729615957002460616",
          "5.2499032089055141043291250200586411721983324689424829844601809851843582950188351"
        ]
      },
      "cw_runs": [
        {
          "value": 0.8278721372096628,
          "point": [
            0.025658350975889473,
            0.22653167523815898,
            0.2265319064497894,
            0.9999844905872481
          ],
          "gaps": [
            -9.66726698692355e-14,
            -4.4659344622459744e-11
          ],
          "seed": 20260811
        },
        {
          "value": 0.8251147999435212,
          "point": [
            0.02798656649742301,
            0.03566646056923729,
            0.0010265460109348578,
            0.028484874587560223
          ],
          "gaps": [
            0.027950964886666374,
            -5.0696669084970836e-12
          ],
          "seed": 20261014
        }
      ]
    },
    {
      "delta": 0.1,
      "mrrw2": 0.692740743078879,
      "openai": 0.6925574575109659,
      "gjl": 0.6927407430788791,
      "exact": 0.692524613584384,
      "sam": 0.6264662506490407,
      "navon_sam": 0.4854752972273343,
      "gv": 0.5310044064107189,
      "whole": 0.6998323937455424,
      "whole_u": 0.9225996506786325,
      "cw": 0.6925574575109659,
      "hc": 0.6927407430788791,
      "mrrw_tau": 0.11847635510221381,
      "hc_stationary": {
        "delta": "0.1",
        "value": "0.69274074307887915589734223776764669589422497577953727343844626316254534597867638",
        "point": [
          "0.5",
          "0.05937764633945858547362507925877879397142867453198319391346660536471837774742544",
          "0.05937764633945858547362507925877879397142867453198319391346660536471837774742544"
        ],
        "P": "0.7731200949936172226677684360286272001924158143723866803250457765853055500875264",
        "z": "0.06346017344030699838507542794237941688630409966766603541346082164993322852030321",
        "residual": "1.016145177178358910686399454169369354651797818764362194377307643517959078685678e-62",
        "hessian_eigenvalues": [
          "0.09242697985624590188498094406860667497529931796756415627497956766259634857561856",
          "1.4060662890744167006786473426870104909099090145652799154050831310660945314496231",
          "3.8551767250620226422540174867735571447477189464267083402305135494816958968745172"
        ]
      },
      "cw_runs": [
        {
          "value": 0.692557457512342,
          "point": [
            0.06487726460781253,
            0.07237940375067074,
            0.005015002282111567,
            0.06575635789450657
          ],
          "gaps": [
            0.06453738701562099,
            -1.1184608794678752e-11
          ],
          "seed": 20260811
        },
        {
          "value": 0.6925574575109659,
          "point": [
            0.06487724349915547,
            0.0723792848146215,
            0.005014964142666224,
            0.0657562129334604
          ],
          "gaps": [
            0.06453736713454072,
            -1.571959229451636e-11
          ],
          "seed": 20261014
        }
      ]
    },
    {
      "delta": 0.1816901138162093,
      "mrrw2": 0.501779795765966,
      "openai": 0.5005547386251924,
      "gjl": 0.5003477743219751,
      "exact": 0.5,
      "sam": 0.41465946126709985,
      "navon_sam": 0.3879762006622456,
      "gv": 0.31623954186626135,
      "whole": 0.5030913420450103,
      "whole_u": 0.697428055206702,
      "cw": 0.5005547386251924,
      "hc": 0.5003477743219751,
      "mrrw_tau": 0.24985629273997031,
      "hc_stationary": {
        "delta": "0.18169011381620932846223247325497127593108070851908710250466531188220640473154693",
        "value": "0.50034777432197511911911835597500661606106266897632442768461937141160557122158906",
        "point": [
          "0.18338083857746150651541362724784737917142062469656164012523478032929558589064452",
          "0.024716196187513789371715743730781380021799033475727236967787046846122262463550213",
          "0.11092740516101504411875618246357090319447404567042356235250084228179764602253071"
        ],
        "P": "0.79823183907067193523952486441976243825120338763193628121957533487492576704406149",
        "z": "0.033285056034560514394646442307537957993112188993770495310639166973488786991777489",
        "residual": "1.2279632115630310475590001916274852406010757097200060950919637964605256754400498e-71",
        "hessian_eigenvalues": [
          "0.18080905669110612812887823277474992656851732329905187804575524744157120615538196",
          "1.3403677288518961514292223947542378811537943372703647797981896741066954877936404",
          "5.8778037186910604113114407087849320052608479663488414800290941164616747380886169"
        ]
      },
      "cw_runs": [
        {
          "value": 0.5005547386251924,
          "point": [
            0.1746127966122583,
            0.12528968274393484,
            0.026405715525706846,
            0.15294227342308908
          ],
          "gaps": [
            0.17187181143385602,
            -7.47332196127104e-11
          ],
          "seed": 20260811
        },
        {
          "value": 0.5005547386735785,
          "point": [
            0.17461265752852845,
            0.12528934874236827,
            0.026405616976867007,
            0.15294199347438153
          ],
          "gaps": [
            0.1718716891473886,
            -4.113376306236205e-14
          ],
          "seed": 20261014
        }
      ]
    },
    {
      "delta": 0.25,
      "mrrw2": 0.3537105431072024,
      "openai": 0.3503790836655477,
      "gjl": 0.3496301055085155,
      "exact": 0.3495989460321839,
      "sam": 0.27165038910306855,
      "navon_sam": 0.28411931739157265,
      "gv": 0.18872187554086717,
      "whole": 0.35037908382441413,
      "whole_u": 0.5293948669533501,
      "cw": 0.3503790836655477,
      "hc": 0.3496301055085155,
      "mrrw_tau": 0.39518669661884126,
      "hc_stationary": {
        "delta": "0.25",
        "value": "0.34963010550851549942107422822552903991117203564761085890678626237014555820639233",
        "point": [
          "0.081439077996224665807325429373995821157555252720314460336488013081407331159817016",
          "0.0061768175000572735115673326925217485890784127669518841979988669636106636188130377",
          "0.069894691608534424422472582942954995878182488202350017024238820354873367804370839"
        ],
        "P": "0.90897620245307050426686251282571168746151972550939895550595050906108914031868004",
        "z": "0.0072265450161249964001271732733784554622719521827314609546714808234369868216015322",
        "residual": "1.1196111384345309583139683290992924120377223706798575878477140894962551532914375e-67",
        "hessian_eigenvalues": [
          "0.16276963824894066774427339181143240668528009039960872728487052646154243557340932",
          "8.8525791544618112703918916431317811090366540862054124434809696556652907032270446",
          "19.29228543517677593863328571196963290706643710429926774856135936748857225340619"
        ]
      },
      "cw_runs": [
        {
          "value": 0.3503790837035254,
          "point": [
            0.4999998977150605,
            0.08838132132903147,
            0.088381269358769,
            0.14494543084516412
          ],
          "gaps": [
            0.49609426953410174,
            -1.133612648196447e-10
          ],
          "seed": 20260811
        },
        {
          "value": 0.3503790836655477,
          "point": [
            0.4999998999999997,
            0.08838128418303677,
            0.08838125510682641,
            0.14494542363509882
          ],
          "gaps": [
            0.4960942750842035,
            -1.4897438838090693e-10
          ],
          "seed": 20261014
        }
      ]
    },
    {
      "delta": 0.35,
      "mrrw2": 0.1581329365602071,
      "openai": 0.15750557566199216,
      "gjl": 0.15745770859032066,
      "exact": 0.15745730878592915,
      "sam": 0.11203244059235797,
      "navon_sam": 0.1347108795786478,
      "gv": 0.06593194462450891,
      "whole": 0.15750557582082583,
      "whole_u": 0.3064440242879559,
      "cw": 0.15750557566199216,
      "hc": 0.15745770859032066,
      "mrrw_tau": 0.30000000000000004,
      "hc_stationary": {
        "delta": "0.35",
        "value": "0.15745770859032064729057676482601891455185350875277044935689808564501315392485885",
        "point": [
          "0.024257745078259747164587821676172364293394497151357479658564166421127441902208086",
          "0.00058783702019062074481869134781488343499724068141017526895785271052281828680347772",
          "0.02365394183399914371025808890870126926743588865038627698527032119597405367827537"
        ],
        "P": "0.97463056742406269527266240887559236342146007865652405135022354159300256068888914",
        "z": "0.00061408862759761699052151132836235022782327250889587242232609427088341004489448432",
        "residual": "1.9967880058354463715275724969772230554726713593217451152625862094640694635568492e-82",
        "hessian_eigenvalues": [
          "0.11242275513732237232776508710330330040099727921686307745418514953450189811102976",
          "15.663612730017141821450771409314596184050892303469251010958447943645413792913447",
          "431.25784027584030428075392588492267042944242014679486622537796662855171731493842"
        ]
      },
      "cw_runs": [
        {
          "value": 0.15750557566199216,
          "point": [
            0.49999989998723765,
            0.03143014144232752,
            0.03143012303001411,
            0.04717007060501198
          ],
          "gaps": [
            0.49950597319049334,
            -1.8859130923587486e-10
          ],
          "seed": 20260811
        },
        {
          "value": 0.15750557577701302,
          "point": [
            0.49999989812373685,
            0.031430138445196106,
            0.03143013407855352,
            0.047170071085481845
          ],
          "gaps": [
            0.4995059713910169,
            -5.202360764400282e-11
          ],
          "seed": 20261014
        }
      ]
    },
    {
      "delta": 0.45,
      "mrrw2": 0.025266127727120002,
      "openai": 0.025257384134546538,
      "gjl": 0.025257271947810432,
      "exact": 0.025257271891468716,
      "sam": 0.016245836869655826,
      "navon_sam": 0.022755303784895355,
      "gv": 0.007225546012191719,
      "whole": 0.025266127727119937,
      "whole_u": 0.09999999999999998,
      "cw": 0.025257384134546538,
      "hc": 0.025257271947810432,
      "mrrw_tau": 0.09999999999999998,
      "hc_stationary": {
        "delta": "0.45",
        "value": "0.025257271947810432154941852944883483314329725995690636484489103230709834960547057",
        "point": [
          "0.0025190358172789304692567792181066840039071960509492378675063403507754063989585632",
          "0.0000063535576172091013195863589657384400883983560128557451313763190065747529571866233",
          "0.0025158751127476082398347681898278043178820916167575973290523313881159402474468007"
        ],
        "P": "0.99746832213907378870425342156749842661890305891108043436359416131474116521041589",
        "z": "0.0000063772672729770275281227406621383465262373429319252044080634094660098520804765745",
        "residual": "1.0747275437263807871321213106880589707498764281341063741917696614219011794805551e-57",
        "hessian_eigenvalues": [
          "0.028356188888190970204399858963998465865277052860267805427396090752968459057269896",
          "28.738047444227834701108917007541350597312187987502080006503435017264980116342889",
          "54292.267097454069179363548685688568503921981897543679527313259012700613928789688"
        ]
      },
      "cw_runs": [
        {
          "value": 0.025257384136136273,
          "point": [
            0.49999989999999994,
            0.0035162063260048937,
            0.003516178634295583,
            0.005025083788504948
          ],
          "gaps": [
            0.4999937181477728,
            -8.409259399932978e-12
          ],
          "seed": 20260811
        },
        {
          "value": 0.025257384134546538,
          "point": [
            0.4999998999999986,
            0.0035161894985766082,
            0.003516174782470272,
            0.00502508371445298
          ],
          "gaps": [
            0.49999371820694,
            -1.2074119482008427e-11
          ],
          "seed": 20261014
        }
      ]
    }
  ],
  "spherical": [
    {
      "s": 0.1,
      "kl": 0.01759504422757837,
      "openai": 0.01758890613781991,
      "exact": 0.017588906098771756,
      "sam": 0.011310106077164548,
      "shannon": 0.005025167926750725,
      "kl_direct": 0.01759504422757837,
      "kl_threshold": 0.1,
      "openai_runs": [
        {
          "value": 0.017588906137821922,
          "point": [
            0.00027844736406809747,
            0.0025279131192626936,
            1.0
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 0.01758890613781991,
          "point": [
            0.0002784499332638135,
            0.002528313497298873,
            0.9999999999999101
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    },
    {
      "s": 0.25,
      "kl": 0.08393635989683004,
      "openai": 0.08370758917897514,
      "exact": 0.08370752736739409,
      "sam": 0.05810281023280782,
      "shannon": 0.03226926056878559,
      "kl_direct": 0.08393635989683004,
      "kl_threshold": 0.25,
      "openai_runs": [
        {
          "value": 0.08370758917897529,
          "point": [
            0.005276292094984068,
            0.01669099919466452,
            1.0
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 0.08370758917897514,
          "point": [
            0.005276298450710783,
            0.016690727267131916,
            1.0
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    },
    {
      "s": 0.5,
      "kl": 0.2779133647625451,
      "openai": 0.2749203867503345,
      "exact": 0.27490279918990246,
      "sam": 0.21103985196689162,
      "shannon": 0.14384103622589045,
      "kl_direct": 0.2782386677078928,
      "kl_threshold": 0.45403062696113583,
      "openai_runs": [
        {
          "value": 0.2749203867503373,
          "point": [
            0.0619620851605971,
            0.07671838769016878,
            1.0
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 0.2749203867503345,
          "point": [
            0.06196223037626458,
            0.07671862105664068,
            1.0
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    },
    {
      "s": 0.75,
      "kl": 0.6244869550425176,
      "openai": 0.6209241841723093,
      "exact": 0.6207824627169681,
      "sam": 0.5241644348888397,
      "shannon": 0.41333928659223396,
      "kl_direct": 0.6349895831854454,
      "kl_threshold": 0.4540306113725176,
      "openai_runs": [
        {
          "value": 0.6209241841723093,
          "point": [
            0.14710312857258256,
            0.12389616866838019,
            0.8429965831197455
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 0.6209241841723145,
          "point": [
            0.14710277572414282,
            0.12389595671777384,
            0.8429963007173121
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    },
    {
      "s": 0.9,
      "kl": 1.0826323209795954,
      "openai": 1.0790695501093808,
      "exact": 1.0789276035723228,
      "sam": 0.9669641737154374,
      "shannon": 0.8303656034108255,
      "kl_direct": 1.1035627440200493,
      "kl_threshold": 0.454030606175555,
      "openai_runs": [
        {
          "value": 1.0790695501093812,
          "point": [
            0.1471035952237948,
            0.12389652233720162,
            0.702497905614974
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 1.0790695501093808,
          "point": [
            0.14710346166754237,
            0.12389644516526237,
            0.7024975577082739
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    },
    {
      "s": 0.95,
      "kl": 1.4292059112595676,
      "openai": 1.4256431403893686,
      "exact": 1.4255011938522955,
      "sam": 1.3090034993390498,
      "shannon": 1.1639514504891677,
      "kl_direct": 1.4540555481889317,
      "kl_threshold": 0.45403060770256115,
      "openai_runs": [
        {
          "value": 1.4256431403893974,
          "point": [
            0.1471023030899188,
            0.12389627115727492,
            0.6655226378204454
          ],
          "gaps": [],
          "seed": 20260811
        },
        {
          "value": 1.4256431403893686,
          "point": [
            0.14710369596178968,
            0.12389683264713378,
            0.6655245709801171
          ],
          "gaps": [],
          "seed": 20261014
        }
      ]
    }
  ]
}


==> anc/reference/spherical.csv <==
s,0.10,0.25,0.50,0.75,0.90,0.95
Kabatiansky--Levenshtein,0.01759504,0.08393636,0.27791336,0.62448696,1.08263232,1.42920591
"OpenAI, first level",0.01758891,0.08370759,0.27492039,0.62092418,1.07906955,1.42564314
Exact LP rate,0.01758891,0.08370753,0.27490280,0.62078246,1.07892760,1.42550119
Samorodnitsky,0.01131011,0.05810281,0.21103985,0.52416443,0.96696417,1.30900350
Shannon,0.00502517,0.03226926,0.14384104,0.41333929,0.83036560,1.16395145


==> anc/reference/tables-latex.txt <==
% Generated table bodies; binary: bits per coordinate; spherical: nats per dimension.

% binary: bits per coordinate
\begin{tabular}{@{}lrrrrrr@{}}
$\delta$ & 0.05 & 0.10 & $\frac12-\frac1\pi$ & 0.25 & 0.35 & 0.45 \\
\hline
MRRW2 & 0.82513681 & 0.69274074 & 0.50177980 & 0.35371054 & 0.15813294 & 0.02526613 \\
OpenAI & 0.82511480 & 0.69255746 & 0.50055474 & 0.35037908 & 0.15750558 & 0.02525738 \\
GJL, first level & 0.82513681 & 0.69274074 & 0.50034777 & 0.34963011 & 0.15745771 & 0.02525727 \\
\hline
Exact LP rate & 0.82511283 & 0.69252461 & 0.50000000 & 0.34959895 & 0.15745731 & 0.02525727 \\
\hline
Samorodnitsky & 0.78591946 & 0.62646625 & 0.41465946 & 0.27165039 & 0.11203244 & 0.01624584 \\
Navon--Samorodnitsky & 0.49405402 & 0.48547530 & 0.38797620 & 0.28411932 & 0.13471088 & 0.02275530 \\
Gilbert--Varshamov & 0.71360304 & 0.53100441 & 0.31623954 & 0.18872188 & 0.06593194 & 0.00722555 \\
\end{tabular}

% spherical: nats per dimension
\begin{tabular}{@{}lrrrrrr@{}}
$s$ & 0.10 & 0.25 & 0.50 & 0.75 & 0.90 & 0.95 \\
\hline
Kabatiansky--Levenshtein & 0.01759504 & 0.08393636 & 0.27791336 & 0.62448696 & 1.08263232 & 1.42920591 \\
OpenAI, first level & 0.01758891 & 0.08370759 & 0.27492039 & 0.62092418 & 1.07906955 & 1.42564314 \\
\hline
Exact LP rate & 0.01758891 & 0.08370753 & 0.27490280 & 0.62078246 & 1.07892760 & 1.42550119 \\
\hline
Samorodnitsky & 0.01131011 & 0.05810281 & 0.21103985 & 0.52416443 & 0.96696417 & 1.30900350 \\
Shannon & 0.00502517 & 0.03226926 & 0.14384104 & 0.41333929 & 0.83036560 & 1.16395145 \\
\end{tabular}


==> anc/reference/tables.md <==
# Rate comparisons

Binary rates are in bits per coordinate; spherical rates are in nats per dimension. Values are rounded to eight decimal places.

## Binary (bits per coordinate)

| delta | 0.05 | 0.10 | 1/2-1/pi | 0.25 | 0.35 | 0.45 |
| --- | ---: | ---: | ---: | ---: | ---: | ---: |
| MRRW2 | 0.82513681 | 0.69274074 | 0.50177980 | 0.35371054 | 0.15813294 | 0.02526613 |
| OpenAI | 0.82511480 | 0.69255746 | 0.50055474 | 0.35037908 | 0.15750558 | 0.02525738 |
| GJL, first level | 0.82513681 | 0.69274074 | 0.50034777 | 0.34963011 | 0.15745771 | 0.02525727 |
| Exact LP rate | 0.82511283 | 0.69252461 | 0.50000000 | 0.34959895 | 0.15745731 | 0.02525727 |
| Samorodnitsky | 0.78591946 | 0.62646625 | 0.41465946 | 0.27165039 | 0.11203244 | 0.01624584 |
| Navon--Samorodnitsky | 0.49405402 | 0.48547530 | 0.38797620 | 0.28411932 | 0.13471088 | 0.02275530 |
| Gilbert--Varshamov | 0.71360304 | 0.53100441 | 0.31623954 | 0.18872188 | 0.06593194 | 0.00722555 |

## Spherical (nats per dimension)

| s | 0.10 | 0.25 | 0.50 | 0.75 | 0.90 | 0.95 |
| --- | ---: | ---: | ---: | ---: | ---: | ---: |
| Kabatiansky--Levenshtein | 0.01759504 | 0.08393636 | 0.27791336 | 0.62448696 | 1.08263232 | 1.42920591 |
| OpenAI, first level | 0.01758891 | 0.08370759 | 0.27492039 | 0.62092418 | 1.07906955 | 1.42564314 |
| Exact LP rate | 0.01758891 | 0.08370753 | 0.27490280 | 0.62078246 | 1.07892760 | 1.42550119 |
| Samorodnitsky | 0.01131011 | 0.05810281 | 0.21103985 | 0.52416443 | 0.96696417 | 1.30900350 |
| Shannon | 0.00502517 | 0.03226926 | 0.14384104 | 0.41333929 | 0.83036560 | 1.16395145 |



==> anc/reproduce.py <==
"""Recompute, validate, and export the two rate comparison tables."""
import argparse
import csv
import json
import platform
import time
from pathlib import Path

import mpmath as mp
import numpy as np
import scipy

from rate_comparison import (binary_row, sphere_row, binary_exact, sphere_exact,
                             cw_eval, sphere_cap_eval)
from gjl_stationary import objective, geometry

ROOT = Path(__file__).resolve().parent
UNITS = {'binary': 'bits per coordinate', 'spherical': 'nats per dimension'}
BINARY_COLUMNS = [.05, .10, 'half', .25, .35, .45]
SPHERICAL_COLUMNS = [.1, .25, .5, .75, .9, .95]
ROWS = {
    'binary': [('MRRW2', 'mrrw2'), ('OpenAI', 'openai'),
               ('GJL, first level', 'gjl'), ('Exact LP rate', 'exact'),
               ('Samorodnitsky', 'sam'), ('Navon--Samorodnitsky', 'navon_sam'),
               ('Gilbert--Varshamov', 'gv')],
    'spherical': [('Kabatiansky--Levenshtein', 'kl'),
                  ('OpenAI, first level', 'openai'), ('Exact LP rate', 'exact'),
                  ('Samorodnitsky', 'sam'), ('Shannon', 'shannon')],
}
HEADERS = {'binary': ['0.05', '0.10', '1/2-1/pi', '0.25', '0.35', '0.45'],
           'spherical': ['0.10', '0.25', '0.50', '0.75', '0.90', '0.95']}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def formatted_rows(data, group):
    return [[label]+[f'{r[key]:.8f}' for r in data[group]]
            for label, key in ROWS[group]]


def check_reference(data):
    reference = json.loads((ROOT/'reference/results.json').read_text())
    for group, parameter in [('binary', 'delta'), ('spherical', 's')]:
        require(len(data[group]) == len(reference[group]), f'{group}: wrong column count')
        for a, b in zip(data[group], reference[group]):
            require(abs(a[parameter]-b[parameter]) < 1e-14, f'{group}: wrong parameter')
        for got, expected in zip(formatted_rows(data, group), formatted_rows(reference, group)):
            require(got == expected, f'{group}, {got[0]}: rounding differs\n'
                    f'computed: {got[1:]}\nreference: {expected[1:]}')
    print('All 72 entries agree with the reference tables to eight decimal places.', flush=True)


def validate_saved(data):
    """Re-evaluate exact rates and saved optimizer witnesses without searching."""
    require(data.get('units') == UNITS, 'Expected binary rates in bits and spherical rates in nats')
    for i, r in enumerate(data['binary']):
        d = mp.mpf('.5')-1/mp.pi if BINARY_COLUMNS[i] == 'half' else mp.mpf(str(r['delta']))
        require(abs(float(binary_exact(BINARY_COLUMNS[i]))-r['exact']) < 1e-13,
                'Binary exact rate mismatch')
        kkt = r['hc_stationary']
        point = tuple(mp.mpf(t) for t in kkt['point'])
        x, u, v = point
        _, _, z, P, _, _ = geometry(*point, d)
        require(0 < x <= mp.mpf('.5')+mp.mpf('1e-45') and
                0 < u < mp.pi/4 and 0 < v < mp.pi/4 and 0 < P < 1 and 0 < z < .5,
                'Infeasible honeycomb witness')
        f = lambda x, u, v: objective(x, u, v, d)
        grad = [mp.diff(f, point, order) for order in [(1,0,0),(0,1,0),(0,0,1)]]
        require(max(abs(t) for t in grad) < mp.mpf('1e-40'), 'Honeycomb stationarity residual')
        H = mp.matrix([[mp.diff(f, point, tuple(int(k==i)+int(k==j) for k in range(3)))
                        for j in range(3)] for i in range(3)])
        require(min(mp.eigsy(H, eigvals_only=True)) > 0, 'Honeycomb Hessian not positive definite')
        require(abs(float(f(*point))-r['gjl']) < 1e-13, 'Standalone GJL value mismatch')
        for run in r['cw_runs']:
            alpha, e, rr, frac = run['point']
            require(float(d)/2 < alpha < .5 and 0 <= e < 1 and
                    0 <= rr < 1 and 0 < frac < 1, 'Constant-weight witness domain')
            val, gaps = cw_eval(run['point'], float(d))
            require(abs(val-run['value']) < 1e-12 and min(gaps) >= -2.1e-10,
                    'Constant-weight witness mismatch or infeasibility')
        require(abs(r['cw']-min(run['value'] for run in r['cw_runs'])) < 1e-13,
                'Constant-weight minimum mismatch')
        require(abs(r['openai']-min(r['whole'],r['cw'])) < 1e-13, 'OpenAI combination mismatch')
    for r in data['spherical']:
        require(abs(float(sphere_exact(r['s']))-r['exact']) < 1e-13, 'Spherical exact rate mismatch')
        for run in r['openai_runs']:
            a,b,c = run['point']
            require(0 < a < 1 and 0 <= b < 1 and 0 < c <= 1, 'Spherical witness domain')
            val, _ = sphere_cap_eval(run['point'], r['s'])
            require(abs(val-run['value']) < 1e-12, 'Spherical witness mismatch')
        require(abs(r['openai']-min(run['value'] for run in r['openai_runs'])) < 1e-13,
                'Spherical minimum mismatch')
    print('Exact rates and saved finite-level witnesses checked.', flush=True)


def export(data, directory):
    directory.mkdir(parents=True, exist_ok=True)
    (directory/'results.json').write_text(json.dumps(data, indent=2)+'\n')
    md = ['# Rate comparisons', '', 'Binary rates are in bits per coordinate; spherical rates '
          'are in nats per dimension. Values are rounded to eight decimal places.', '']
    latex = ['% Generated table bodies; binary: bits per coordinate; spherical: nats per dimension.']
    for group in ROWS:
        header = ['delta' if group == 'binary' else 's']+HEADERS[group]
        rows = formatted_rows(data, group)
        with (directory/f'{group}.csv').open('w', newline='') as file:
            writer = csv.writer(file)
            writer.writerow(header)
            writer.writerows(rows)
        md += [f'## {group.capitalize()} ({UNITS[group]})', '', '| '+' | '.join(header)+' |',
               '| '+' | '.join(['---']+['---:']*6)+' |']
        md += ['| '+' | '.join(row)+' |' for row in rows]
        md += ['']
        tex_header = ([r'$\delta$']+HEADERS[group] if group == 'binary'
                      else [r'$s$']+HEADERS[group])
        if group == 'binary':
            tex_header[3] = r'$\frac12-\frac1\pi$'
        latex += ['', f'% {group}: {UNITS[group]}', r'\begin{tabular}{@{}lrrrrrr@{}}',
                  ' & '.join(tex_header)+r' \\', r'\hline']
        for row in rows:
            if row[0] in ('Exact LP rate', 'Samorodnitsky'):
                latex.append(r'\hline')
            latex.append(' & '.join(row)+r' \\')
        latex.append(r'\end{tabular}')
    (directory/'tables.md').write_text('\n'.join(md)+'\n')
    # The .txt extension keeps the ancillary package free of TeX input files.
    (directory/'tables-latex.txt').write_text('\n'.join(latex)+'\n')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--from-saved', type=Path, metavar='JSON',
                        help='check and export saved witnesses instead of rerunning optimization')
    parser.add_argument('--output-dir', type=Path, default=Path('results'))
    args = parser.parse_args()
    require(args.output_dir.resolve() != (ROOT/'reference').resolve(),
            'Choose an output directory other than the bundled reference directory.')
    start = time.perf_counter()
    if args.from_saved:
        data = json.loads(args.from_saved.read_text())
    else:
        data = {'units': UNITS, 'binary': [], 'spherical': []}
        for group, columns, function in [('binary', BINARY_COLUMNS, binary_row),
                                          ('spherical', SPHERICAL_COLUMNS, sphere_row)]:
            for parameter in columns:
                print(f'Computing {group}: {parameter}', flush=True)
                data[group].append(function(parameter))
                args.output_dir.mkdir(parents=True, exist_ok=True)
                (args.output_dir/'results.json').write_text(json.dumps(data, indent=2)+'\n')
    validate_saved(data)
    export(data, args.output_dir)
    metadata = dict(python=platform.python_version(), numpy=np.__version__,
                    scipy=scipy.__version__, mpmath=mp.__version__,
                    mode='saved-witness verification' if args.from_saved else 'full recomputation',
                    elapsed_seconds=time.perf_counter()-start)
    (args.output_dir/'environment.json').write_text(json.dumps(metadata, indent=2)+'\n')
    check_reference(data)
    print(f'Wrote results to {args.output_dir}; elapsed {metadata["elapsed_seconds"]:.1f} s.')


if __name__ == '__main__':
    main()


==> anc/requirements.txt <==
numpy==2.4.2
scipy==1.17.1
mpmath==1.3.0

